Equation-of-motion cavity quantum electrodynamics coupled-cluster theory for electron attachment

The electron attachment variant of equation-of-motion coupled-cluster theory (EOM-EA-CC) is generalized to the case of strong light-matter coupling within the framework of cavity quantum electrodynamics (QED). The resulting EOM-EA-QED-CC formalism provides an ab initio, correlated, and non-perturbative description of cavity-induced effects in many-electron systems that complements other recently proposed cavity-QED-based extensions of coupled-cluster theory. Importantly, this work demonstrates that QED generalizations of EOM-CC theory are useful frameworks for exploring particle non-conserving sectors of Fock space, thereby establishing a path forward for the simultaneous description of both strong electron-electron and electron-photon correlation effects.

==> anc/eom_ea_qed_ccsd_si.txt <==

###########################################################################################################################

Table S1. EOM-EE-CCSD total energies (E_h) for the ground and excited states of MgF at various bond lengths, r.

# r(A)         X 2Sigma               A 2Pi               A 2Pi            B 2Sigma            C 2Sigma
1.4   -299.247109265612   -299.126200767352   -299.126200767352   -299.085172989312   -299.068798646635
1.5   -299.307412976456   -299.184983575215   -299.184983575215   -299.142083175374   -299.124853587940
1.6   -299.338297008685   -299.214538359852   -299.214538359852   -299.169881392833   -299.151381675805
1.7   -299.351248610110   -299.226300664190   -299.226300664190   -299.180173019717   -299.159965254806
1.8   -299.353444301261   -299.227418722859   -299.227418722859   -299.180219141517   -299.157869474753
1.9   -299.349283234024   -299.222266291339   -299.222266291339   -299.174449321710   -299.149560547272
2.0   -299.341424997623   -299.213486423659   -299.213486423659   -299.165542093040   -299.137901103873
2.1   -299.331491581539   -299.202701619448   -299.202701619448   -299.155217844660   -299.130772514910
2.2   -299.320496435227   -299.190951359303   -299.190951359303   -299.145380265957   -299.135339480869
2.3   -299.309085987141   -299.178983830106   -299.178983830115   -299.144287929640   -299.130906255811
2.4   -299.297674905171   -299.168079489463   -299.168079489464   -299.148383479766   -299.120997966086
2.5   -299.286525683476   -299.165524996133   -299.165524996139   -299.152350174887   -299.111303978218
2.6   -299.275798310385   -299.166869673156   -299.166869673156   -299.155861025907   -299.102439118388
2.7   -299.265584521372   -299.168262247510   -299.168262247510   -299.158916167900   -299.094654556749
2.8   -299.255930210501   -299.169502263980   -299.169502263980   -299.161550261593   -299.088207309275
2.9   -299.246852292275   -299.170584434454   -299.170584434454   -299.163801103178   -299.083435433362
3.0   -299.238350425865   -299.171525147334   -299.171525147334   -299.165704736569   -299.080471925161

###########################################################################################################################

Table S2. EOM-EA-CCSD total energies (E_h) for the ground and excited states of MgF at various bond lengths, r.

# r(A)         X 2Sigma               A 2Pi               A 2Pi            B 2Sigma            C 2Sigma   
1.4   -299.246433772865   -299.125597832513   -299.125597832510   -299.084607792317   -299.068493438673   
1.5   -299.306866709403   -299.184499551161   -299.184499551160   -299.141656672058   -299.124724940450   
1.6   -299.337850085029   -299.214154550875   -299.214154550874   -299.169568168065   -299.151422144407   
1.7   -299.350865311493   -299.225996856804   -299.225996856801   -299.179941130274   -299.160162084361   
1.8   -299.353084236044   -299.227174874149   -299.227174874147   -299.180029720016   -299.158203496995   
1.9   -299.348902758642   -299.222064212786   -299.222064212784   -299.174253724742   -299.149989858748   
2.0   -299.340976449354   -299.213309250642   -299.213309250641   -299.165266566625   -299.138207835092   
2.1   -299.330920149268   -299.202529032384   -299.202529032383   -299.154685485864   -299.124513802942   
2.2   -299.319735248994   -299.190744198073   -299.190744198073   -299.143533546765   -299.109977577015   
2.3   -299.308050728353   -299.178615905612   -299.178615905611   -299.132495920245   -299.095360995539   
2.4   -299.296258110623   -299.166580480757   -299.166580480757   -299.122097350828   -299.081560935118   
2.5   -299.284591532660   -299.154931518253   -299.154931518250   -299.112921675428   -299.075430704957   
2.6   -299.273180110013   -299.143875179142   -299.143875179141   -299.106130655802   -299.079882412029   
2.7   -299.262086939333   -299.133569643570   -299.133569643569   -299.104058707025   -299.080977087020   
2.8   -299.251342470334   -299.124150617439   -299.124150617438   -299.106801248366   -299.077478308072   
2.9   -299.240974136799   -299.115738393862   -299.115738393859   -299.111122754453   -299.072442075295   
3.0   -299.231027450662   -299.108422649118   -299.108422649115   -299.115218559106   -299.067610704543   


###########################################################################################################################

Table S3. EOM-EA-QED-CCSD-1 total energies (E_h) for the ground and excited states of MgF coupled to a single cavity mode
polarized along the molecular axis. 

# r(A)         X 2Sigma               A 2Pi               A 2Pi		  X 2Sigma + hv	           B 2Sigma	           C 2Sigma
1.4   -299.240483544483   -299.118646499786   -299.118646499782   -299.090550741960   -299.054422948354   -299.043901161869
1.5   -299.300832805318   -299.177535389358   -299.177535389357   -299.149320771822   -299.110982632956   -299.102566085743
1.6   -299.331728973454   -299.207160004600   -299.207160004545   -299.178941242550   -299.138286820143   -299.131506338716
1.7   -299.344657934540   -299.218958155929   -299.218958155876   -299.190917672411   -299.148196260341   -299.142016979132
1.8   -299.346793936577   -299.220081544096   -299.220081544091   -299.192418137179   -299.148174825490   -299.141152757689
1.9   -299.342536180679   -299.214910383658   -299.214910383657   -299.187811224043   -299.142528099424   -299.133508455914
2.0   -299.334544980122   -299.206094397498   -299.206094397497   -299.179723298977   -299.133720265388   -299.122014085171
2.1   -299.324440797183   -299.195257650747   -299.195257650741   -299.169750219939   -299.123303261846   -299.108459382248
2.2   -299.313231525421   -299.183425367121   -299.183425367116   -299.158886920287   -299.112354332577   -299.093962638706
2.3   -299.301553885380   -299.171263097111   -299.171263097082   -299.147767733853   -299.101770891665   -299.079264219300
2.4   -299.289808466207   -299.159211146149   -299.159211146109   -299.136800864554   -299.092646647266   -299.064951539321
2.5   -299.278239048136   -299.147565382535   -299.147565382532   -299.126248686878   -299.086829915821   -299.053199318764
2.6   -299.266982668135   -299.136529790988   -299.136529790980   -299.116279661897   -299.086194589718   -299.049119839092
2.7   -299.256104006675   -299.126252073330   -299.126252073319   -299.107000705172   -299.089647393533   -299.042609966396
2.8   -299.245621913796   -299.116846540803   -299.116846540793   -299.098381180780   -299.094853581361   -299.034371888707 
2.9   -299.235532635034   -299.108404440253   -299.108404440239   -299.091003058357   -299.099917504986   -299.025556455902
3.0   -299.225830762331   -299.100990671456   -299.100990671450   -299.084225838056   -299.104886451955   -299.016626585743


###########################################################################################################################

Table S4. EOM-EA-QED-CCSD-1 total energies (E_h) for the ground and excited states of MgF coupled to a single cavity mode
polarized along the molecular axis in the vicinity of a conical intersection. The energies for the states considered
become complex between Mg--F distances of 2.82 A and 2.84 A; only the real parts are given.

# r(A)    X 2Sigma + hv	           B 2Sigma
2.81  -299.097464044066   -299.095503175599
2.82  -299.096354681386   -299.096354681386       
2.83  -299.096230246837   -299.096230246837
2.84  -299.096109978052   -299.096109978052
2.85  -299.097081578171   -299.094905568178
2.86  -299.097712775493   -299.094048726526

###########################################################################################################################

Table S5. EOM-EA-QED-CCSD-1 total energies (E_h) for the ground and excited states of MgF coupled to a single cavity mode
polarized along the molecular axis.

# r            X 2Sigma       X 2Sigma + hv             A 2Pi_x             A 2Pi_y		  	   B 2Sigma	           C 2Sigma
1.4   -299.239557920921   -299.133693613587   -299.117597347837   -299.089563373256   -299.074519954366   -299.050458256427
1.5   -299.299951494486   -299.193302993941   -299.176548825666   -299.149528883957   -299.131638485400   -299.106996774860
1.6   -299.330897996103   -299.223579486293   -299.206253132359   -299.180132728021   -299.159635863286   -299.134026895537
1.7   -299.343877905216   -299.235977588967   -299.218140335912   -299.192826818369   -299.170114298454   -299.143113957338
1.8   -299.346062835544   -299.237655296713   -299.219357326584   -299.194769272725   -299.170328263494   -299.141510231488
1.9   -299.341848775040   -299.232995267797   -299.214279491962   -299.190349278263   -299.164693070271   -299.133656175506
2.0   -299.333891388622   -299.224643329551   -299.205551443435   -299.182224066073   -299.155855462760   -299.122236827009
2.1   -299.323805619822   -299.214211073106   -299.194792589203   -299.172020540926   -299.145426454185   -299.108906815418
2.2   -299.312593087275   -299.202702553353   -299.183023984285   -299.160762533628   -299.134424610424   -299.094730916798
2.3   -299.300883173316   -299.190753804008   -299.170907161095   -299.149111540074   -299.123532738640   -299.080456496100
2.4   -299.289067910806   -299.178767107506   -299.158878576622   -299.137502473309   -299.113275235313   -299.067046534271
2.5   -299.277381855374   -299.166991569458   -299.147231369214   -299.126225536117   -299.104235033238   -299.065268944071
2.6   -299.265954087537   -299.155576972015   -299.136170198156   -299.115479861576   -299.097548867780   -299.070624334495
2.7   -299.254846681207   -299.144614847020   -299.125850326769   -299.105409945970   -299.095437957909   -299.071905858820 
2.8   -299.244087500376   -299.134173735221   -299.116403345808   -299.096127413645   -299.098038856051   -299.068599771504
2.9   -299.233699598770   -299.124329107619   -299.107945678061   -299.087715676933   -299.102274864786   -299.063681070777
3.0   -299.223722973386   -299.115181369232   -299.100565869568   -299.080217243650   -299.106343886346   -299.058907150901


###########################################################################################################################



